Approximating Feynman Integrals Using Complete Monotonicity and Stieltjes Properties

We introduce two novel numerical approaches for computing Feynman integrals based on their complete monotonicity (CM) and Stieltjes properties. The first method uses that scalar Feynman integrals are CM, meaning that all their derivatives have a fixed sign, in the Euclidean kinematic region. This imposes strong constraints on the function space. Simultaneously, these integrals obey systems of linear differential equations with respect to kinematic parameters. By imposing that the solutions to these differential equations satisfy complete monotonicity across the Euclidean region, we develop an efficient and highly constraining numerical bootstrap method. We provide a proof of principle of the power of our approach by applying it to a class of multi-loop Feynman integrals with internal masses. The second method is based on a refinement of CM. We prove that Feynman integrals, within a certain range of parameters, such as dimension and propagator exponents, are not only CM but in fact Stieltjes functions. The latter can be described efficiently by Pad\'e approximants that are known to converge in the cut complex plane. This means that these representations are valid also in analytically continued kinematics, such as physical scattering regions. These insights allow us to obtain rational approximations to Feynman integrals from minimal information, such as a Taylor expansion about a soft limit. We demonstrate the effectiveness of this method by applying it to a 20-loop banana-type Feynman integral. Finally, we comment on a number of extensions of these novel avenues for computing Feynman integrals.

==> anc/Ban_2loop/DE.txt <==
{{0, 0, 0}, {0, -x^(-1), 3/x}, {2/((1 + x)*(9 + x)), 
  -((3 + x)/(x*(1 + x)*(9 + x))), -(((-3 + x)*(3 + x))/(x*(1 + x)*(9 + x)))}}


==> anc/Ban_2loop/masters.txt <==
{j[fam, 2, 2, 0, 0, 0], j[fam, 1, 1, 1, 0, 0], j[fam, 2, 1, 1, 0, 0]}


==> anc/Ban_2loop/top.txt <==
(* Kinematics *)
Internal = {k1,k2};
External = {p1,p2};
MomentumConservation = {mm[p2]->-mm[p1]};
Replacements = {mmp2[p1] -> -x};
Invariants = {x -> -mmp2[p1], MM -> 1};

(* Loop propagators *)
Propagators = {
-mp2[mm[k1]+ mm[p1]]+MM,
-mp2[mm[k1]-mm[k2]]+MM,
-mp2[mm[k2]]+MM,
-mp2[mm[k2]+mm[p1]],
-mp2[mm[k1]]
};


==> anc/Ban_3loop/DE.txt <==
{{0, 0, 0, 0}, {0, -x^(-1), 4/x, 0}, {0, -1/4*1/x, (4 + x)/(4*x), -1/2}, 
 {-12/(x*(4 + x)*(16 + x)), -1/8*(120 + 28*x + x^2)/(x*(4 + x)*(16 + x)), 
  (800 + 392*x + 40*x^2 + x^3)/(8*x*(4 + x)*(16 + x)), 
  -1/4*(256 + 264*x + 36*x^2 + x^3)/(x*(4 + x)*(16 + x))}}


==> anc/Ban_3loop/masters.txt <==
{j[fam, 2, 2, 2, 0, 0, 0, 0, 0, 0], j[fam, 1, 1, 1, 1, 0, 0, 0, 0, 0],
    j[fam, 2, 1, 1, 1, 0, 0, 0, 0, 0], j[fam, 3, 1, 1, 1, 0, 0, 0, 0, 0]}


==> anc/Ban_3loop/top.txt <==
(* Kinematics *)
Internal = {k1,k2,k3};
External = {p1,p2};
MomentumConservation = {mm[p2]->-mm[p1]};
Replacements = {mmp2[p1] -> -x};
Invariants = {x -> -mmp2[p1], MM -> 1};

(* Loop propagators *)
Propagators = {
-mp2[mm[k1]+ mm[p1]]+MM,
-mp2[mm[k1]-mm[k2]]+MM,
-mp2[mm[k2]-mm[k3]]+MM,
-mp2[mm[k3]]+MM,
-mp2[mm[k3]+ mm[p1]],
-mp2[mm[k2]+ mm[p1]],
-mp2[mm[k2]],
-mp2[mm[k1]],
-mp2[mm[k3]+ mm[k1]]
};

==> anc/Ban_4loop/DE.txt <==
{{(2*(1350 + 1295*y + 140*y^2 + 3*y^3))/(y*(1 + y)*(9 + y)*(25 + y)), 
  -1/15*(32400 + 31815*y + 4046*y^2 + 153*y^3 + 2*y^4)/
    (y*(1 + y)*(9 + y)*(25 + y)), (7650 + 8645*y + 1616*y^2 + 103*y^3 + 
    2*y^4)/(30*y*(1 + y)*(9 + y)*(25 + y)), 
  -1/30*(450 + 541*y + 73*y^2 + 2*y^3)/(y*(1 + y)*(9 + y)*(25 + y)), 
  -4/((1 + y)*(9 + y)*(25 + y))}, {15/y, -1/5*(60 + y)/y, (15 + y)/(10*y), 
  -1/10*1/y, 0}, {0, -2/5, (5 + y)/(5*y), -1/5*1/y, 0}, 
 {0, 0, 5/y, -y^(-1), 0}, {0, 0, 0, 0, 0}}


==> anc/Ban_4loop/masters.txt <==
(* Created with the Wolfram Language : www.wolfram.com *)
{j[fam, 4, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 j[fam, 3, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 j[fam, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 j[fam, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 j[fam, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}


==> anc/Ban_4loop/top.txt <==
(* Kinematics *)
Internal = {k1,k2,k3,k4};
External = {p1,p2};
MomentumConservation = {mm[p2]->-mm[p1]};
Replacements = {mmp2[p1] -> -x};
Invariants = {x -> -mmp2[p1], MM -> 1};

(* Loop propagators *)
Propagators = {
-mp2[mm[k1]+ mm[p1]]+MM,
-mp2[mm[k1]-mm[k2]]+MM,
-mp2[mm[k2]-mm[k3]]+MM,
-mp2[mm[k3]-mm[k4]]+MM,
-mp2[mm[k4]]+MM,
-mp2[mm[k4]+mm[p1]],
-mp2[mm[k3]+ mm[p1]],
-mp2[mm[k2]+ mm[p1]],
-mp2[mm[k2]],
-mp2[mm[k1]],
-mp2[mm[k3]],
-mp2[mm[k3]+ mm[k1]],
-mp2[mm[k4]+mm[k1]],
-mp2[mm[k4]+mm[k2]]
};


==> anc/Bubble/DE.txt <==
{{-((2 + x)/(x*(4 + x))), 2/(x*(4 + x))}, {0, 0}}


==> anc/Bubble/masters.txt <==
{j[fam, 1, 1], j[fam, 0, 2]}


==> anc/Bubble/top.txt <==
(* Kinematics *)
Internal = {k1};
External = {p1,p2};
MomentumConservation = {mm[p2]->-mm[p1]};
Replacements = {mmp2[p1] -> -x};
Invariants = {x -> -mmp2[p1], MM -> 1};

(* Loop propagators *)
Propagators = {
-mp2[mm[k1]] + MM,
-mp2[mm[k1] + mm[p1]]+MM
};


==> anc/README.txt <==
===========================================
README — Ancillary Files for arXiv:
===========================================

Authors: Sara Ditsch, Johannes Henn, Prashanth Raman
Contact: ditsch@mpp.mpg.de, henn@mpp.mpg.de, praman@mpp.mpg.de
Title: Numerical Bootstrap of Feynman Integrals using Complete Monotonicity

-------------------------------------------
Overview
-------------------------------------------
This archive contains ancillary materials associated with the publication:

    "Numerical Bootstrap of Feynman Integrals using Complete Monotonicity"

These files provide input data and additional information required for the numerical bootstrap presented in the paper.

-------------------------------------------
Contents 
-------------------------------------------
This arxiv contains four folders, one for each integral family discussed in the paper:

	Bubble/		1-loop massive bubble, ch.3

	Ban_2loop/	2-loop equal-mass banana integral/sunrise integral, ch.4

	Ban_3loop/	3-loop equal-mass banana integral, ch.4

	Ban_4loop/	4-loop equal-mass banana integral, ch.4

Each of these folders contains the following files for the respective family:

	top.txt		Definition of invariants, and definition of the propagators for the respective family, -mp2[mm[k1] + mm[p1]]+MM stands for (k1+p1)^2+MM

	masters.txt	Set of finite master integrals that are bootstraped

	DE.txt		Differential equation for the master integrals as input of the bootstrap


-------------------------------------------
End of README
-------------------------------------------

